A New Test of Copper and Zinc Abundances in Late-Type Stars Using Ultraviolet Cu II and Zn II Lines

We present new abundances derived from Cu I, Cu II, Zn I, and Zn II lines in six warm (5766 < Teff < 6427 K), metal-poor (-2.50 < [Fe/H] < -0.95) dwarf and subgiant (3.64 < log g < 4.44) stars. These abundances are derived from archival high-resolution ultraviolet spectra from the Space Telescope Imaging Spectrograph on board the Hubble Space Telescope and ground-based optical spectra from several observatories. Ionized Cu and Zn are the majority species, and abundances derived from Cu II and Zn II lines should be largely insensitive to departures from local thermodynamic equilibrium (LTE). We find good agreement between the [Zn/H] ratios derived separately from Zn I and Zn II lines, suggesting that departures from LTE are, at most, minimal (< 0.1 dex). We find that the [Cu/H] ratios derived from Cu II lines are 0.36 +/- 0.06 dex larger than those derived from Cu I lines in the most metal-poor stars ([Fe/H] < -1.8), suggesting that LTE underestimates the Cu abundance derived from Cu I lines. The deviations decrease in more metal-rich stars. Our results validate previous theoretical non-LTE calculations for both Cu and Zn, supporting earlier conclusions that the enhancement of [Zn/Fe] in metal-poor stars is legitimate, and the deficiency of [Cu/Fe] in metal-poor stars may not be as large as previously thought.

==> anc/MRtab2.txt <==
Title: A New Test of Copper and Zinc Abundances in Late-Type Stars Using
       Ultraviolet Cu II and Zn II Lines
Authors: I.U. Roederer & P.S. Barklem
Table: Fe Lines and EWs
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  8 A8     ---     Name     Star name
  10- 13 A4     ---     ID       Species
  15- 21 F7.2   0.1nm   Wave     Wavelength in Angstroms
  23- 26 F4.2   eV      ExPot    Excitation potential in eV
  28- 32 F5.2   ---     log(gf)  Log of degeneracy times oscillator strength
  34- 39 A6     0.1pm   EW       Equivalent width in milli Angstroms
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
HD19445  FeI  4001.66 2.18 -1.90 12.1   
HD19445  FeI  4005.24 1.56 -0.61 87.9   
HD19445  FeI  4009.71 2.22 -1.25 31.0   
HD19445  FeI  4058.22 3.21 -1.18 8.6    
HD19445  FeI  4063.59 1.56  0.06 134.2  
HD19445  FeI  4067.98 3.21 -0.53 27.2   
HD19445  FeI  4070.77 3.24 -0.87 24.4   
HD19445  FeI  4073.76 3.27 -0.97 12.6   
HD19445  FeI  4076.63 3.21 -0.59 26.5   
HD19445  FeI  4080.21 3.28 -1.18 5.3    
HD19445  FeI  4084.49 3.33 -0.54 20.8   
HD19445  FeI  4098.18 3.24 -0.97 13.3   
HD19445  FeI  4127.78 3.28 -1.61 4.7    
HD19445  FeI  4132.06 1.61 -0.68 88.6   
HD19445  FeI  4133.86 3.37 -1.13 4.7    
HD19445  FeI  4143.87 1.56 -0.51 96.4   
HD19445  FeI  4147.67 1.49 -2.10 30.4   
HD19445  FeI  4150.25 3.43 -1.19 3.5    
HD19445  FeI  4153.90 3.40 -0.28 26.9   
HD19445  FeI  4158.79 3.43 -0.70 12.3   
HD19445  FeI  4187.04 2.45 -0.56 57.7   
HD19445  FeI  4202.03 1.49 -0.71 87.9   
HD19445  FeI  4233.60 2.48 -0.60 53.8   
HD19445  FeI  4250.79 1.56 -0.71 85.4   
HD19445  FeI  4282.40 2.18 -0.78 55.0   
HD19445  FeI  4337.05 1.56 -1.70 44.6   
HD19445  FeI  4352.73 2.22 -1.29 31.7   
HD19445  FeI  4367.90 1.61 -2.89 5.2    
HD19445  FeI  4401.29 3.60 -0.99 5.8    
HD19445  FeI  4404.75 1.56 -0.14 131.0  
HD19445  FeI  4415.12 1.61 -0.61 95.8   
HD19445  FeI  4430.61 2.22 -1.66 18.7   
HD19445  FeI  4442.34 2.20 -1.25 40.5   
HD19445  FeI  4447.72 2.22 -1.34 33.4   
HD19445  FeI  4459.12 2.18 -1.28 43.4   
HD19445  FeI  4476.08 3.69 -0.34 40.6   
HD19445  FeI  4484.22 3.60 -0.64 8.4    
HD19445  FeI  4494.56 2.20 -1.14 44.0   
HD19445  FeI  4517.52 3.07 -1.86 2.1    
HD19445  FeI  4528.61 2.18 -0.82 60.6   
HD19445  FeI  4531.15 1.49 -2.15 29.4   
HD19445  FeI  4592.65 1.56 -2.45 16.3   
HD19445  FeI  4602.00 1.61 -3.15 3.0    
HD19445  FeI  4602.94 1.49 -2.22 28.4   
HD19445  FeI  4607.65 3.27 -1.33 4.6    
HD19445  FeI  4619.29 3.60 -1.06 4.0    
HD19445  FeI  4625.05 3.24 -1.27 5.2    
HD19445  FeI  4637.50 3.28 -1.29 3.8    
HD19445  FeI  4668.13 3.27 -1.08 8.6    
HD19445  FeI  4669.17 3.65 -1.25 3.0    
HD19445  FeI  4678.85 3.60 -0.68 12.6   
HD19445  FeI  4704.95 3.69 -1.32 2.4    
HD19445  FeI  4707.27 3.24 -0.96 11.5   
HD19445  FeI  4709.09 3.65 -1.32 2.4    
HD19445  FeI  4871.32 2.87 -0.34 49.5   
HD19445  FeI  4882.14 3.42 -1.48 2.4    
HD19445  FeI  4885.43 3.88 -0.97 1.9    
HD19445  FeI  4890.76 2.88 -0.38 49.1   
HD19445  FeI  4896.44 3.88 -1.89 1.6    
HD19445  FeI  4903.31 2.88 -0.89 24.0   
HD19445  FeI  4910.02 3.40 -1.28 3.9    
HD19445  FeI  4924.77 2.28 -2.11 7.5    
HD19445  FeI  4946.39 3.37 -1.11 5.6    
HD19445  FeI  4950.11 3.42 -1.50 2.3    
HD19445  FeI  4966.09 3.33 -0.79 14.3   
HD19445  FeI  4985.25 3.93 -0.44 7.7    
HD19445  FeI  5001.86 3.88 -0.01 19.2   
HD19445  FeI  5002.79 3.40 -1.46 3.1    
HD19445  FeI  5005.71 3.88 -0.12 17.6   
HD19445  FeI  5014.94 3.94 -0.18 14.4   
HD19445  FeI  5022.24 3.98 -0.33 9.4    
HD19445  FeI  5028.13 3.57 -1.02 5.0    
HD19445  FeI  5041.76 1.49 -2.20 30.1   
HD19445  FeI  5044.21 2.85 -2.02 2.5    
HD19445  FeI  5048.44 3.96 -1.00 1.5    
HD19445  FeI  5049.82 2.28 -1.35 31.6   
HD19445  FeI  5079.22 2.20 -2.07 12.1   
HD19445  FeI  5133.69 4.18  0.36 24.3   
HD19445  FeI  5194.94 1.56 -2.09 31.9   
HD19445  FeI  5198.71 2.22 -2.13 9.2    
HD19445  FeI  5202.34 2.18 -1.84 20.7   
HD19445  FeI  5215.18 3.27 -0.86 12.4   
HD19445  FeI  5216.27 1.61 -2.15 26.8   
HD19445  FeI  5217.39 3.21 -1.07 9.9    
HD19445  FeI  5226.86 3.04 -0.55 32.9   
HD19445  FeI  5227.19 1.56 -1.23 75.6   
HD19445  FeI  5242.49 3.63 -0.97 6.3    
HD19445  FeI  5253.46 3.28 -1.58 2.2    
HD19445  FeI  5263.31 3.27 -0.87 11.9   
HD19445  FeI  5273.16 3.29 -1.01 9.1    
HD19445  FeI  5283.62 3.24 -0.45 28.7   
HD19445  FeI  5302.30 3.28 -0.73 17.5   
HD19445  FeI  5307.36 1.61 -2.99 5.5    
HD19445  FeI  5324.18 3.21 -0.11 48.7   
HD19445  FeI  5328.53 1.56 -1.85 44.6   
HD19445  FeI  5332.90 1.56 -2.78 8.0    
HD19445  FeI  5339.93 3.27 -0.63 20.4   
HD19445  FeI  5341.02 1.61 -1.95 37.6   
HD19445  FeI  5353.37 4.10 -0.76 3.0    
HD19445  FeI  5393.17 3.24 -0.72 18.4   
HD19445  FeI  5446.88 1.61 -3.11 73.8   
HD19445  FeI  5473.90 4.15 -0.72 3.6    
HD19445  FeI  5476.56 4.10 -0.28 7.7    
HD19445  FeI  5554.90 4.55 -0.27 3.1    
HD19445  FeI  5563.60 4.19 -0.75 3.1    
HD19445  FeI  5569.62 3.42 -0.52 20.0   
HD19445  FeI  5572.84 3.40 -0.28 30.2   
HD19445  FeI  5586.76 3.37 -0.11 41.1   
HD19445  FeI  5615.64 3.33  0.04 51.1   
HD19445  FeI  5624.54 3.42 -0.76 13.3   
HD19445  FeI  5638.26 4.22 -0.72 2.0    
HD19445  FeI  5658.82 3.40 -0.76 12.5   
HD19445  FeI  5662.52 4.18 -0.41 4.5    
HD19445  FeI  5686.53 4.55 -0.45 2.1    
HD19445  FeI  5705.99 4.61 -0.46 2.1    
HD19445  FeI  5709.38 3.37 -1.01 8.6    
HD19445  FeI  5717.83 4.28 -0.96 2.2    
HD19445  FeI  5753.12 4.26 -0.62 2.9    
HD19445  FeI  5909.97 3.21 -2.59 3.9    
HD19445  FeI  6065.48 2.61 -1.53 15.2   
HD19445  FeI  6219.28 2.20 -2.43 6.2    
HD19445  FeI  6232.64 3.65 -1.24 2.6    
HD19445  FeI  6246.32 3.60 -0.77 8.0    
HD19445  FeI  6252.56 2.40 -1.69 17.1   
HD19445  FeI  6265.13 2.18 -2.55 4.7    
HD19445  FeI  6297.79 2.22 -2.74 2.2    
HD19445  FeI  6301.50 3.65 -0.71 25.5   
HD19445  FeI  6393.60 2.43 -1.58 20.5   
HD19445  FeI  6400.00 3.60 -0.27 23.8   
HD19445  FeI  6408.02 3.69 -0.99 5.4    
HD19445  FeI  6411.65 3.65 -0.59 12.8   
HD19445  FeI  6421.35 2.28 -2.03 14.4   
HD19445  FeI  6481.87 2.28 -2.98 4.3    
HD19445  FeI  6546.24 2.76 -1.54 27.4   
HD19445  FeI  6592.91 2.73 -1.47 13.6   
HD19445  FeI  6593.87 2.43 -2.42 4.2    
HD19445  FeI  6750.15 2.42 -2.62 3.4    
HD19445  FeI  7495.07 4.22 -0.10 12.7   
HD19445  FeI  7748.27 2.95 -1.75 5.7    
HD19445  FeII 4178.86 2.58 -2.51 17.2   
HD19445  FeII 4233.17 2.58 -1.97 41.7   
HD19445  FeII 4491.40 2.86 -2.71 8.2    
HD19445  FeII 4515.34 2.84 -2.60 12.8   
HD19445  FeII 4522.63 2.84 -2.25 24.3   
HD19445  FeII 4555.89 2.83 -2.40 16.5   
HD19445  FeII 4576.34 2.84 -2.95 4.9    
HD19445  FeII 4582.84 2.84 -3.18 2.7    
HD19445  FeII 4583.84 2.81 -1.93 37.8   
HD19445  FeII 4629.34 2.81 -2.34 17.2   
HD19445  FeII 4923.93 2.89 -1.26 59.4   
HD19445  FeII 5197.58 3.23 -2.22 12.4   
HD19445  FeII 5276.00 3.20 -2.01 16.3   
HD19445  FeII 5316.61 3.15 -1.87 26.4   
HD19445  FeII 5325.55 3.22 -3.16 1.7    
HD19445  FeII 6516.08 2.89 -3.31 3.6    
HD76932  FeI  3781.19 2.20 -1.94 47.6   
HD76932  FeI  3949.95 2.18 -1.25 76.4   
HD76932  FeI  3977.74 2.20 -1.12 76.9   
HD76932  FeI  4058.22 3.21 -1.18 57.2   
HD76932  FeI  4070.77 3.24 -0.87 63.1   
HD76932  FeI  4073.76 3.27 -0.97 55.4   
HD76932  FeI  4080.21 3.28 -1.18 44.4   
HD76932  FeI  4147.67 1.49 -2.10 76.5   
HD76932  FeI  4158.79 3.43 -0.70 56.6   
HD76932  FeI  4187.04 2.45 -0.56 107.5  
HD76932  FeI  4233.60 2.48 -0.60 106.7  
HD76932  FeI  4447.72 2.22 -1.34 90.0   
HD76932  FeI  4484.22 3.60 -0.64 55.6   
HD76932  FeI  4494.56 2.20 -1.14 95.8   
HD76932  FeI  4517.52 3.07 -1.86 25.3   
HD76932  FeI  4531.15 1.49 -2.15 81.4   
HD76932  FeI  4554.45 2.87 -2.81 8.1    
HD76932  FeI  4574.22 3.21 -2.35 7.7    
HD76932  FeI  4587.13 3.57 -1.74 14.9   
HD76932  FeI  4602.00 1.61 -3.15 31.6   
HD76932  FeI  4602.94 1.49 -2.22 78.7   
HD76932  FeI  4607.65 3.27 -1.33 42.6   
HD76932  FeI  4619.29 3.60 -1.06 41.2   
HD76932  FeI  4625.05 3.24 -1.27 47.1   
HD76932  FeI  4635.85 2.85 -2.36 15.6   
HD76932  FeI  4637.50 3.28 -1.29 42.6   
HD76932  FeI  4668.13 3.27 -1.08 62.4   
HD76932  FeI  4678.85 3.60 -0.68 57.2   
HD76932  FeI  4690.14 3.69 -1.65 17.9   
HD76932  FeI  4704.95 3.69 -1.32 20.6   
HD76932  FeI  4707.27 3.24 -0.96 63.0   
HD76932  FeI  4733.59 1.49 -2.99 48.2   
HD76932  FeI  4736.77 3.21 -0.67 77.8   
HD76932  FeI  4745.80 3.65 -1.25 32.4   
HD76932  FeI  4779.44 3.42 -2.02 7.9    
HD76932  FeI  4787.83 3.00 -2.62 8.6    
HD76932  FeI  4788.76 3.24 -1.76 25.3   
HD76932  FeI  4802.88 3.64 -1.51 20.1   
HD76932  FeI  4807.71 3.37 -2.15 11.1   
HD76932  FeI  4839.55 3.27 -1.82 23.3   
HD76932  FeI  4844.01 3.55 -2.05 7.6    
HD76932  FeI  4848.88 2.28 -3.14 4.7    
HD76932  FeI  4875.88 3.33 -1.90 18.5   
HD76932  FeI  4882.14 3.42 -1.48 27.4   
HD76932  FeI  4885.43 3.88 -0.97 27.1   
HD76932  FeI  4890.76 2.88 -0.38 106.3  
HD76932  FeI  4896.44 3.88 -1.89 6.1    
HD76932  FeI  4903.31 2.88 -0.89 83.7   
HD76932  FeI  4905.13 3.93 -1.73 7.3    
HD76932  FeI  4907.73 3.43 -1.70 18.0   
HD76932  FeI  4910.02 3.40 -1.28 36.9   
HD76932  FeI  4911.78 3.93 -1.75 6.5    
HD76932  FeI  4924.77 2.28 -2.11 49.8   
HD76932  FeI  4946.39 3.37 -1.11 50.7   
HD76932  FeI  4950.11 3.42 -1.50 28.2   
HD76932  FeI  4962.57 4.18 -1.18 15.7   
HD76932  FeI  4966.09 3.33 -0.79 69.4   
HD76932  FeI  4985.25 3.93 -0.44 52.2   
HD76932  FeI  5001.86 3.88 -0.01 75.7   
HD76932  FeI  5002.79 3.40 -1.46 30.9   
HD76932  FeI  5005.71 3.88 -0.12 68.6   
HD76932  FeI  5014.94 3.94 -0.18 64.4   
HD76932  FeI  5022.24 3.98 -0.33 53.2   
HD76932  FeI  5023.50 4.31 -1.67 4.6    
HD76932  FeI  5028.13 3.57 -1.02 38.2   
HD76932  FeI  5044.21 2.85 -2.02 29.7   
HD76932  FeI  5048.44 3.96 -1.00 24.2   
HD76932  FeI  5049.82 2.28 -1.35 89.2   
HD76932  FeI  5054.64 3.64 -1.92 7.2    
HD76932  FeI  5079.22 2.20 -2.07 60.4   
HD76932  FeI  5129.63 3.94 -1.67 8.4    
HD76932  FeI  5133.69 4.18  0.36 83.1   
HD76932  FeI  5194.94 1.56 -2.09 83.3   
HD76932  FeI  5198.71 2.22 -2.13 56.5   
HD76932  FeI  5215.18 3.27 -0.86 65.6   
HD76932  FeI  5216.27 1.61 -2.15 79.7   
HD76932  FeI  5217.39 3.21 -1.07 59.1   
HD76932  FeI  5226.86 3.04 -0.55 89.9   
HD76932  FeI  5236.20 4.19 -1.50 6.2    
HD76932  FeI  5242.49 3.63 -0.97 45.7   
HD76932  FeI  5253.46 3.28 -1.58 30.7   
HD76932  FeI  5263.31 3.27 -0.87 66.9   
HD76932  FeI  5285.13 4.43 -1.66 5.5    
HD76932  FeI  5288.52 3.69 -1.49 17.3   
HD76932  FeI  5302.30 3.28 -0.73 76.6   
HD76932  FeI  5307.36 1.61 -2.99 45.3   
HD76932  FeI  5322.04 2.28 -2.80 18.2   
HD76932  FeI  5332.90 1.56 -2.78 51.9   
HD76932  FeI  5339.93 3.27 -0.63 78.7   
HD76932  FeI  5341.02 1.61 -1.95 93.3   
HD76932  FeI  5373.71 4.47 -0.71 20.8   
HD76932  FeI  5379.57 3.69 -1.51 19.4   
HD76932  FeI  5393.17 3.24 -0.72 78.3   
HD76932  FeI  5472.71 4.21 -1.50 8.4    
HD76932  FeI  5473.90 4.15 -0.72 32.2   
HD76932  FeI  5476.56 4.10 -0.28 55.8   
HD76932  FeI  5483.10 4.15 -1.39 11.0   
HD76932  FeI  5493.50 4.10 -1.48 6.4    
HD76932  FeI  5525.54 4.23 -1.08 14.0   
HD76932  FeI  5554.90 4.55 -0.27 36.8   
HD76932  FeI  5563.60 4.19 -0.75 32.1   
HD76932  FeI  5569.62 3.42 -0.52 80.3   
HD76932  FeI  5572.84 3.40 -0.28 92.5   
HD76932  FeI  5618.63 4.21 -1.25 12.7   
HD76932  FeI  5624.54 3.42 -0.76 68.2   
HD76932  FeI  5638.26 4.22 -0.72 30.7   
HD76932  FeI  5662.52 4.18 -0.41 44.6   
HD76932  FeI  5686.53 4.55 -0.45 26.1   
HD76932  FeI  5701.55 2.56 -2.22 38.5   
HD76932  FeI  5705.47 4.30 -1.35 7.2    
HD76932  FeI  5712.13 3.42 -2.01 11.6   
HD76932  FeI  5717.83 4.28 -0.96 18.7   
HD76932  FeI  5741.85 4.26 -1.67 5.0    
HD76932  FeI  5753.12 4.26 -0.62 34.0   
HD76932  FeI  5855.08 4.61 -1.48 3.0    
HD76932  FeI  5916.25 2.45 -2.99 22.3   
HD76932  FeI  6003.01 3.88 -1.10 32.1   
HD76932  FeI  6008.56 3.88 -0.98 35.0   
HD76932  FeI  6027.05 4.08 -1.09 21.8   
HD76932  FeI  6056.00 4.73 -0.32 25.7   
HD76932  FeI  6065.48 2.61 -1.53 68.9   
HD76932  FeI  6082.71 2.22 -3.57 5.6    
HD76932  FeI  6136.99 2.20 -2.95 21.1   
HD76932  FeI  6151.62 2.18 -3.30 11.3   
HD76932  FeI  6165.36 4.14 -1.47 9.8    
HD76932  FeI  6173.34 2.22 -2.88 24.1   
HD76932  FeI  6200.31 2.61 -2.44 FeI    
HD76932  FeI  6219.28 2.20 -2.43 45.6   
HD76932  FeI  6232.64 3.65 -1.24 31.3   
HD76932  FeI  6246.32 3.60 -0.77 57.5   
HD76932  FeI  6252.56 2.40 -1.69 72.3   
HD76932  FeI  6265.13 2.18 -2.55 41.8   
HD76932  FeI  6297.79 2.22 -2.74 30.4   
HD76932  FeI  6301.50 3.65 -0.71 60.2   
HD76932  FeI  6315.81 4.08 -1.63 12.2   
HD76932  FeI  6322.69 2.59 -2.43 27.6   
HD76932  FeI  6335.33 2.20 -2.18 54.5   
HD76932  FeI  6336.82 3.69 -0.85 49.4   
HD76932  FeI  6344.15 2.43 -2.92 17.0   
HD76932  FeI  6393.60 2.43 -1.58 78.0   
HD76932  FeI  6400.00 3.60 -0.27 82.7   
HD76932  FeI  6408.02 3.69 -0.99 41.6   
HD76932  FeI  6411.65 3.65 -0.59 66.5   
HD76932  FeI  6421.35 2.28 -2.03 64.9   
HD76932  FeI  6430.85 2.18 -2.01 67.4   
HD76932  FeI  6481.87 2.28 -2.98 17.6   
HD76932  FeI  6546.24 2.76 -1.54 58.3   
HD76932  FeI  6592.91 2.73 -1.47 64.4   
HD76932  FeI  6593.87 2.43 -2.42 37.3   
HD76932  FeI  6677.99 2.69 -1.42 73.6   
HD76932  FeI  6750.15 2.42 -2.62 29.5   
HD76932  FeI  6752.71 4.64 -1.20 6.1    
HD76932  FeII 4178.86 2.58 -2.51 64.1   
HD76932  FeII 4233.17 2.58 -1.97 90.4   
HD76932  FeII 4491.40 2.86 -2.71 50.4   
HD76932  FeII 4515.34 2.84 -2.60 60.4   
HD76932  FeII 4555.89 2.83 -2.40 65.8   
HD76932  FeII 4576.34 2.84 -2.95 41.0   
HD76932  FeII 4582.84 2.84 -3.18 29.9   
HD76932  FeII 4620.52 2.83 -3.21 27.7   
HD76932  FeII 4629.34 2.81 -2.34 66.6   
HD76932  FeII 4923.93 2.89 -1.26 108.7  
HD76932  FeII 5197.58 3.23 -2.22 59.9   
HD76932  FeII 5264.81 3.23 -3.13 22.8   
HD76932  FeII 5325.55 3.22 -3.16 19.2   
HD76932  FeII 5414.07 3.22 -3.58 9.3    
HD76932  FeII 6369.46 2.89 -4.11 5.8    
HD76932  FeII 6432.68 2.89 -3.57 17.8   
HD76932  FeII 6516.08 2.89 -3.31 28.4   
HD84937  FeI  3902.95 1.56 -0.47 78.0   
HD84937  FeI  3941.28 3.27 -1.03 5.9    
HD84937  FeI  3943.34 2.20 -2.35 2.7    
HD84937  FeI  3948.10 3.24 -0.59 12.6   
HD84937  FeI  3949.95 2.18 -1.25 20.6   
HD84937  FeI  3963.10 3.28 -0.68 11.1   
HD84937  FeI  3977.74 2.20 -1.12 23.2   
HD84937  FeI  4001.66 2.18 -1.90 5.5    
HD84937  FeI  4005.24 1.56 -0.61 73.9   
HD84937  FeI  4009.71 2.22 -1.25 21.2   
HD84937  FeI  4058.22 3.21 -1.18 4.0    
HD84937  FeI  4063.28 3.37 -0.81 9.5    
HD84937  FeI  4063.59 1.56  0.06 102.8  
HD84937  FeI  4067.98 3.21 -0.53 17.7   
HD84937  FeI  4070.77 3.24 -0.87 9.2    
HD84937  FeI  4071.74 1.61 -0.02 95.0   
HD84937  FeI  4073.76 3.27 -0.97 7.2    
HD84937  FeI  4076.63 3.21 -0.59 16.0   
HD84937  FeI  4080.21 3.28 -1.18 3.3    
HD84937  FeI  4084.49 3.33 -0.54 11.0   
HD84937  FeI  4132.06 1.61 -0.68 72.5   
HD84937  FeI  4143.87 1.56 -0.51 76.3   
HD84937  FeI  4147.67 1.49 -2.10 15.4   
HD84937  FeI  4153.90 3.40 -0.28 17.8   
HD84937  FeI  4158.79 3.43 -0.70 7.3    
HD84937  FeI  4187.04 2.45 -0.56 40.4   
HD84937  FeI  4202.03 1.49 -0.71 72.7   
HD84937  FeI  4233.60 2.48 -0.60 38.9   
HD84937  FeI  4250.79 1.56 -0.71 71.3   
HD84937  FeI  4282.40 2.18 -0.78 41.3   
HD84937  FeI  4325.76 1.61  0.01 97.9   
HD84937  FeI  4352.73 2.22 -1.29 18.6   
HD84937  FeI  4367.90 1.61 -2.89 2.6    
HD84937  FeI  4383.55 1.49  0.20 115.1  
HD84937  FeI  4404.75 1.56 -0.14 97.4   
HD84937  FeI  4415.12 1.61 -0.61 74.8   
HD84937  FeI  4430.61 2.22 -1.66 10.5   
HD84937  FeI  4442.34 2.20 -1.25 22.6   
HD84937  FeI  4447.72 2.22 -1.34 20.3   
HD84937  FeI  4459.12 2.18 -1.28 25.5   
HD84937  FeI  4476.08 3.69 -0.34 25.2   
HD84937  FeI  4484.22 3.60 -0.64 5.5    
HD84937  FeI  4494.56 2.20 -1.14 27.4   
HD84937  FeI  4528.61 2.18 -0.82 43.1   
HD84937  FeI  4531.15 1.49 -2.15 14.4   
HD84937  FeI  4592.65 1.56 -2.45 7.4    
HD84937  FeI  4602.94 1.49 -2.22 14.1   
HD84937  FeI  4619.29 3.60 -1.06 3.6    
HD84937  FeI  4678.85 3.60 -0.68 7.5    
HD84937  FeI  4736.77 3.21 -0.67 13.6   
HD84937  FeI  4871.32 2.87 -0.34 29.6   
HD84937  FeI  4890.76 2.88 -0.38 30.9   
HD84937  FeI  4903.31 2.88 -0.89 12.9   
HD84937  FeI  4924.77 2.28 -2.11 2.8    
HD84937  FeI  4946.39 3.37 -1.11 4.8    
HD84937  FeI  4966.09 3.33 -0.79 8.1    
HD84937  FeI  4985.25 3.93 -0.44 4.5    
HD84937  FeI  5001.86 3.88 -0.01 13.4   
HD84937  FeI  5005.71 3.88 -0.12 9.9    
HD84937  FeI  5014.94 3.94 -0.18 8.0    
HD84937  FeI  5022.24 3.98 -0.33 5.8    
HD84937  FeI  5049.82 2.28 -1.35 18.0   
HD84937  FeI  5079.22 2.20 -2.07 6.3    
HD84937  FeI  5107.64 1.56 -2.42 8.5    
HD84937  FeI  5133.69 4.18  0.36 17.0   
HD84937  FeI  5194.94 1.56 -2.09 15.4   
HD84937  FeI  5198.71 2.22 -2.13 4.8    
HD84937  FeI  5202.34 2.18 -1.84 9.8    
HD84937  FeI  5215.18 3.27 -0.86 7.0    
HD84937  FeI  5216.27 1.61 -2.15 12.8   
HD84937  FeI  5217.39 3.21 -1.07 5.0    
HD84937  FeI  5226.86 3.04 -0.55 19.4   
HD84937  FeI  5227.19 1.56 -1.23 55.7   
HD84937  FeI  5242.49 3.63 -0.97 3.4    
HD84937  FeI  5263.31 3.27 -0.87 6.9    
HD84937  FeI  5283.62 3.24 -0.45 18.1   
HD84937  FeI  5302.30 3.28 -0.73 9.6    
HD84937  FeI  5307.36 1.61 -2.99 3.6    
HD84937  FeI  5393.17 3.24 -0.72 11.9   
HD84937  FeI  5446.88 1.61 -3.11 50.9   
HD84937  FeI  5476.56 4.10 -0.28 5.9    
HD84937  FeI  5569.62 3.42 -0.52 11.5   
HD84937  FeI  5572.84 3.40 -0.28 18.6   
HD84937  FeI  5586.76 3.37 -0.11 25.4   
HD84937  FeI  5615.64 3.33  0.04 34.4   
HD84937  FeI  5624.54 3.42 -0.76 6.5    
HD84937  FeI  5658.82 3.40 -0.76 6.3    
HD84937  FeI  5662.52 4.18 -0.41 3.9    
HD84937  FeI  5909.97 3.21 -2.59 3.9    
HD84937  FeI  6065.48 2.61 -1.53 7.9    
HD84937  FeI  6252.56 2.40 -1.69 8.4    
HD84937  FeI  6335.33 2.20 -2.18 4.1    
HD84937  FeI  6336.82 3.69 -0.85 3.4    
HD84937  FeI  6393.60 2.43 -1.58 11.6   
HD84937  FeI  6400.00 3.60 -0.27 13.3   
HD84937  FeI  6411.65 3.65 -0.59 5.8    
HD84937  FeI  6421.35 2.28 -2.03 5.2    
HD84937  FeI  6430.85 2.18 -2.01 7.7    
HD84937  FeI  6546.24 2.76 -1.54 5.2    
HD84937  FeI  6592.91 2.73 -1.47 8.4    
HD84937  FeI  6677.99 2.69 -1.42 8.8    
HD84937  FeII 4178.86 2.58 -2.51 18.1   
HD84937  FeII 4233.17 2.58 -1.97 46.0   
HD84937  FeII 4491.40 2.86 -2.71 9.1    
HD84937  FeII 4515.34 2.84 -2.60 13.6   
HD84937  FeII 4522.63 2.84 -2.25 25.7   
HD84937  FeII 4555.89 2.83 -2.40 17.6   
HD84937  FeII 4576.34 2.84 -2.95 5.3    
HD84937  FeII 4582.84 2.84 -3.18 3.0    
HD84937  FeII 4583.84 2.81 -1.93 41.0   
HD84937  FeII 4629.34 2.81 -2.34 16.8   
HD84937  FeII 4923.93 2.89 -1.26 63.1   
HD84937  FeII 5169.03 2.89 -1.00 79.3   
HD84937  FeII 5197.58 3.23 -2.22 13.0   
HD84937  FeII 5276.00 3.20 -2.01 19.3   
HD84937  FeII 6432.68 2.89 -3.57 5.2    
HD94028  FeI  3724.38 2.28 -0.82 38.2   
HD94028  FeI  3742.62 2.94 -0.81 46.3   
HD94028  FeI  3753.61 2.18 -0.89 55.1   
HD94028  FeI  3756.07 2.18 -2.12 18.5   
HD94028  FeI  3768.03 2.22 -1.64 15.3   
HD94028  FeI  3776.45 2.18 -1.49 59.1   
HD94028  FeI  3781.19 2.20 -1.94 21.7   
HD94028  FeI  3852.57 2.18 -1.19 49.5   
HD94028  FeI  3902.95 1.56 -0.47 129.3  
HD94028  FeI  3948.10 3.24 -0.59 43.7   
HD94028  FeI  3949.95 2.18 -1.25 56.8   
HD94028  FeI  3963.10 3.28 -0.68 55.5   
HD94028  FeI  3977.74 2.20 -1.12 60.0   
HD94028  FeI  4001.66 2.18 -1.90 29.7   
HD94028  FeI  4009.71 2.22 -1.25 61.3   
HD94028  FeI  4058.22 3.21 -1.18 27.9   
HD94028  FeI  4067.98 3.21 -0.53 51.7   
HD94028  FeI  4070.77 3.24 -0.87 36.3   
HD94028  FeI  4073.76 3.27 -0.97 30.5   
HD94028  FeI  4084.49 3.33 -0.54 46.8   
HD94028  FeI  4132.06 1.61 -0.68 119.7  
HD94028  FeI  4133.86 3.37 -1.13 19.5   
HD94028  FeI  4143.87 1.56 -0.51 130.0  
HD94028  FeI  4147.67 1.49 -2.10 55.9   
HD94028  FeI  4150.25 3.43 -1.19 14.0   
HD94028  FeI  4153.90 3.40 -0.28 54.4   
HD94028  FeI  4158.79 3.43 -0.70 31.4   
HD94028  FeI  4187.04 2.45 -0.56 80.9   
HD94028  FeI  4202.03 1.49 -0.71 113.4  
HD94028  FeI  4233.60 2.48 -0.60 77.9   
HD94028  FeI  4250.79 1.56 -0.71 112.9  
HD94028  FeI  4282.40 2.18 -0.78 77.2   
HD94028  FeI  4352.73 2.22 -1.29 59.8   
HD94028  FeI  4367.90 1.61 -2.89 18.6   
HD94028  FeI  4415.12 1.61 -0.61 123.0  
HD94028  FeI  4430.61 2.22 -1.66 44.8   
HD94028  FeI  4442.34 2.20 -1.25 66.7   
HD94028  FeI  4447.72 2.22 -1.34 59.4   
HD94028  FeI  4459.12 2.18 -1.28 82.6   
HD94028  FeI  4476.08 3.69 -0.34 78.6   
HD94028  FeI  4484.22 3.60 -0.64 30.5   
HD94028  FeI  4494.56 2.20 -1.14 68.2   
HD94028  FeI  4517.52 3.07 -1.86 5.2    
HD94028  FeI  4531.15 1.49 -2.15 55.4   
HD94028  FeI  4587.13 3.57 -1.74 4.2    
HD94028  FeI  4592.65 1.56 -2.45 48.2   
HD94028  FeI  4602.00 1.61 -3.15 8.9    
HD94028  FeI  4602.94 1.49 -2.22 52.3   
HD94028  FeI  4607.65 3.27 -1.33 15.0   
HD94028  FeI  4619.29 3.60 -1.06 15.3   
HD94028  FeI  4625.05 3.24 -1.27 16.9   
HD94028  FeI  4635.85 2.85 -2.36 5.4    
HD94028  FeI  4637.50 3.28 -1.29 16.6   
HD94028  FeI  4668.13 3.27 -1.08 26.9   
HD94028  FeI  4669.17 3.65 -1.25 9.1    
HD94028  FeI  4678.85 3.60 -0.68 30.1   
HD94028  FeI  4690.14 3.69 -1.65 4.9    
HD94028  FeI  4704.95 3.69 -1.32 6.0    
HD94028  FeI  4707.27 3.24 -0.96 33.3   
HD94028  FeI  4709.09 3.65 -1.32 9.7    
HD94028  FeI  4733.59 1.49 -2.99 20.9   
HD94028  FeI  4745.80 3.65 -1.25 12.0   
HD94028  FeI  4788.76 3.24 -1.76 8.4    
HD94028  FeI  4802.88 3.64 -1.51 6.4    
HD94028  FeI  4807.71 3.37 -2.15 3.7    
HD94028  FeI  4839.55 3.27 -1.82 4.9    
HD94028  FeI  4844.01 3.55 -2.05 2.2    
HD94028  FeI  4855.67 3.37 -1.63 7.4    
HD94028  FeI  4871.32 2.87 -0.34 74.9   
HD94028  FeI  4875.88 3.33 -1.90 2.8    
HD94028  FeI  4890.76 2.88 -0.38 75.2   
HD94028  FeI  4903.31 2.88 -0.89 50.3   
HD94028  FeI  4907.73 3.43 -1.70 4.9    
HD94028  FeI  4910.02 3.40 -1.28 10.9   
HD94028  FeI  4924.77 2.28 -2.11 20.5   
HD94028  FeI  4946.39 3.37 -1.11 20.4   
HD94028  FeI  4950.11 3.42 -1.50 8.9    
HD94028  FeI  4966.09 3.33 -0.79 37.1   
HD94028  FeI  4985.25 3.93 -0.44 23.9   
HD94028  FeI  5001.86 3.88 -0.01 45.6   
HD94028  FeI  5002.79 3.40 -1.46 10.3   
HD94028  FeI  5005.71 3.88 -0.12 43.5   
HD94028  FeI  5014.94 3.94 -0.18 36.3   
HD94028  FeI  5022.24 3.98 -0.33 23.4   
HD94028  FeI  5028.13 3.57 -1.02 17.1   
HD94028  FeI  5039.25 3.37 -1.52 9.1    
HD94028  FeI  5044.21 2.85 -2.02 8.3    
HD94028  FeI  5049.82 2.28 -1.35 53.2   
HD94028  FeI  5133.69 4.18  0.36 49.6   
HD94028  FeI  5194.94 1.56 -2.09 55.6   
HD94028  FeI  5198.71 2.22 -2.13 23.5   
HD94028  FeI  5202.34 2.18 -1.84 48.7   
HD94028  FeI  5215.18 3.27 -0.86 34.2   
HD94028  FeI  5216.27 1.61 -2.15 52.0   
HD94028  FeI  5217.39 3.21 -1.07 27.2   
HD94028  FeI  5242.49 3.63 -0.97 18.4   
HD94028  FeI  5263.31 3.27 -0.87 29.4   
HD94028  FeI  5283.62 3.24 -0.45 57.5   
HD94028  FeI  5302.30 3.28 -0.73 41.4   
HD94028  FeI  5307.36 1.61 -2.99 17.5   
HD94028  FeI  5322.04 2.28 -2.80 4.5    
HD94028  FeI  5324.18 3.21 -0.11 78.9   
HD94028  FeI  5339.93 3.27 -0.63 45.3   
HD94028  FeI  5341.02 1.61 -1.95 66.7   
HD94028  FeI  5353.37 4.10 -0.76 12.9   
HD94028  FeI  5373.71 4.47 -0.71 5.1    
HD94028  FeI  5379.57 3.69 -1.51 5.1    
HD94028  FeI  5393.17 3.24 -0.72 43.9   
HD94028  FeI  5446.88 1.61 -3.11 94.9   
HD94028  FeI  5473.90 4.15 -0.72 9.6    
HD94028  FeI  5554.90 4.55 -0.27 12.5   
HD94028  FeI  5563.60 4.19 -0.75 8.8    
HD94028  FeI  5569.62 3.42 -0.52 47.0   
HD94028  FeI  5572.84 3.40 -0.28 66.3   
HD94028  FeI  5586.76 3.37 -0.11 73.9   
HD94028  FeI  5615.64 3.33  0.04 82.7   
HD94028  FeI  5618.63 4.21 -1.25 3.1    
HD94028  FeI  5624.54 3.42 -0.76 36.8   
HD94028  FeI  5638.26 4.22 -0.72 9.1    
HD94028  FeI  5662.52 4.18 -0.41 17.3   
HD94028  FeI  5701.55 2.56 -2.22 12.6   
HD94028  FeI  5705.99 4.61 -0.46 9.6    
HD94028  FeI  5717.83 4.28 -0.96 10.6   
HD94028  FeI  5753.12 4.26 -0.62 10.7   
HD94028  FeI  6003.01 3.88 -1.10 12.0   
HD94028  FeI  6008.56 3.88 -0.98 9.6    
HD94028  FeI  6027.05 4.08 -1.09 6.6    
HD94028  FeI  6056.00 4.73 -0.32 9.0    
HD94028  FeI  6065.48 2.61 -1.53 39.7   
HD94028  FeI  6136.99 2.20 -2.95 7.3    
HD94028  FeI  6173.34 2.22 -2.88 6.8    
HD94028  FeI  6219.28 2.20 -2.43 17.8   
HD94028  FeI  6232.64 3.65 -1.24 10.0   
HD94028  FeI  6246.32 3.60 -0.77 27.7   
HD94028  FeI  6252.56 2.40 -1.69 43.0   
HD94028  FeI  6265.13 2.18 -2.55 15.2   
HD94028  FeI  6301.50 3.65 -0.71 33.7   
HD94028  FeI  6335.33 2.20 -2.18 24.8   
HD94028  FeI  6336.82 3.69 -0.85 20.1   
HD94028  FeI  6380.74 4.19 -1.38 3.7    
HD94028  FeI  6393.60 2.43 -1.58 47.6   
HD94028  FeI  6400.00 3.60 -0.27 51.9   
HD94028  FeI  6408.02 3.69 -0.99 16.9   
HD94028  FeI  6411.65 3.65 -0.59 34.8   
HD94028  FeI  6592.91 2.73 -1.47 35.1   
HD94028  FeI  6593.87 2.43 -2.42 13.1   
HD94028  FeI  6750.15 2.42 -2.62 8.9    
HD94028  FeI  6841.34 4.61 -0.49 3.7    
HD94028  FeI  6855.16 4.56 -0.49 9.0    
HD94028  FeI  7418.67 4.14 -1.38 9.6    
HD94028  FeI  7495.07 4.22 -0.10 36.1   
HD94028  FeI  7511.02 4.18  0.12 46.0   
HD94028  FeII 4178.86 2.58 -2.51 37.0   
HD94028  FeII 4233.17 2.58 -1.97 72.0   
HD94028  FeII 4491.40 2.86 -2.71 24.3   
HD94028  FeII 4515.34 2.84 -2.60 33.6   
HD94028  FeII 4555.89 2.83 -2.40 40.6   
HD94028  FeII 4576.34 2.84 -2.95 14.8   
HD94028  FeII 4582.84 2.84 -3.18 12.5   
HD94028  FeII 4583.84 2.81 -1.93 66.2   
HD94028  FeII 4620.52 2.83 -3.21 8.0    
HD94028  FeII 4629.34 2.81 -2.34 39.5   
HD94028  FeII 4923.93 2.89 -1.26 84.2   
HD94028  FeII 5169.03 2.89 -1.00 137.3  
HD94028  FeII 5197.58 3.23 -2.22 32.7   
HD94028  FeII 5264.81 3.23 -3.13 6.6    
HD94028  FeII 5276.00 3.20 -2.01 45.7   
HD94028  FeII 5325.55 3.22 -3.16 6.9    
HD140283 FeI  3807.54 2.22 -0.99 30.2   
HD140283 FeI  3815.84 1.49  0.23 117.3  
HD140283 FeI  3827.82 1.56  0.06 102.3  
HD140283 FeI  3841.05 1.61 -0.04 91.1   
HD140283 FeI  3852.57 2.18 -1.19 26.9   
HD140283 FeI  3902.95 1.56 -0.47 82.9   
HD140283 FeI  3941.28 3.27 -1.03 5.0    
HD140283 FeI  3943.34 2.20 -2.35 3.2    
HD140283 FeI  3948.10 3.24 -0.59 14.2   
HD140283 FeI  3949.95 2.18 -1.25 27.7   
HD140283 FeI  3977.74 2.20 -1.12 30.8   
HD140283 FeI  4001.66 2.18 -1.90 7.1    
HD140283 FeI  4005.24 1.56 -0.61 79.0   
HD140283 FeI  4009.71 2.22 -1.25 26.7   
HD140283 FeI  4058.22 3.21 -1.18 6.3    
HD140283 FeI  4063.59 1.56  0.06 109.9  
HD140283 FeI  4067.98 3.21 -0.53 19.2   
HD140283 FeI  4070.77 3.24 -0.87 10.2   
HD140283 FeI  4071.74 1.61 -0.02 101.7  
HD140283 FeI  4073.76 3.27 -0.97 7.3    
HD140283 FeI  4076.63 3.21 -0.59 18.0   
HD140283 FeI  4080.21 3.28 -1.18 3.8    
HD140283 FeI  4084.49 3.33 -0.54 14.3   
HD140283 FeI  4132.06 1.61 -0.68 80.8   
HD140283 FeI  4133.86 3.37 -1.13 2.9    
HD140283 FeI  4143.87 1.56 -0.51 85.6   
HD140283 FeI  4147.67 1.49 -2.10 22.1   
HD140283 FeI  4150.25 3.43 -1.19 3.2    
HD140283 FeI  4153.90 3.40 -0.28 17.1   
HD140283 FeI  4158.79 3.43 -0.70 6.8    
HD140283 FeI  4187.04 2.45 -0.56 48.3   
HD140283 FeI  4202.03 1.49 -0.71 81.7   
HD140283 FeI  4233.60 2.48 -0.60 43.7   
HD140283 FeI  4250.79 1.56 -0.71 78.4   
HD140283 FeI  4282.40 2.18 -0.78 47.6   
HD140283 FeI  4337.05 1.56 -1.70 36.4   
HD140283 FeI  4352.73 2.22 -1.29 24.0   
HD140283 FeI  4367.90 1.61 -2.89 3.8    
HD140283 FeI  4383.55 1.49  0.20 124.6  
HD140283 FeI  4404.75 1.56 -0.14 103.1  
HD140283 FeI  4415.12 1.61 -0.61 83.9   
HD140283 FeI  4430.61 2.22 -1.66 13.5   
HD140283 FeI  4442.34 2.20 -1.25 30.2   
HD140283 FeI  4447.72 2.22 -1.34 25.6   
HD140283 FeI  4459.12 2.18 -1.28 31.9   
HD140283 FeI  4484.22 3.60 -0.64 5.6    
HD140283 FeI  4494.56 2.20 -1.14 34.6   
HD140283 FeI  4517.52 3.07 -1.86 1.6    
HD140283 FeI  4528.61 2.18 -0.82 51.3   
HD140283 FeI  4531.15 1.49 -2.15 22.1   
HD140283 FeI  4592.65 1.56 -2.45 12.5   
HD140283 FeI  4602.94 1.49 -2.22 21.7   
HD140283 FeI  4607.65 3.27 -1.33 2.8    
HD140283 FeI  4619.29 3.60 -1.06 2.9    
HD140283 FeI  4625.05 3.24 -1.27 3.7    
HD140283 FeI  4637.50 3.28 -1.29 3.0    
HD140283 FeI  4668.13 3.27 -1.08 4.2    
HD140283 FeI  4669.17 3.65 -1.25 2.4    
HD140283 FeI  4678.85 3.60 -0.68 6.4    
HD140283 FeI  4707.27 3.24 -0.96 7.5    
HD140283 FeI  4733.59 1.49 -2.99 3.7    
HD140283 FeI  4736.77 3.21 -0.67 14.2   
HD140283 FeI  4745.80 3.65 -1.25 2.0    
HD140283 FeI  4871.32 2.87 -0.34 37.6   
HD140283 FeI  4885.43 3.88 -0.97 2.1    
HD140283 FeI  4890.76 2.88 -0.38 36.8   
HD140283 FeI  4903.31 2.88 -0.89 16.8   
HD140283 FeI  4924.77 2.28 -2.11 4.4    
HD140283 FeI  4946.39 3.37 -1.11 4.0    
HD140283 FeI  4966.09 3.33 -0.79 10.6   
HD140283 FeI  4985.25 3.93 -0.44 5.0    
HD140283 FeI  5001.86 3.88 -0.01 13.6   
HD140283 FeI  5005.71 3.88 -0.12 10.2   
HD140283 FeI  5014.94 3.94 -0.18 9.2    
HD140283 FeI  5022.24 3.98 -0.33 5.5    
HD140283 FeI  5028.13 3.57 -1.02 2.8    
HD140283 FeI  5049.82 2.28 -1.35 22.2   
HD140283 FeI  5079.22 2.20 -2.07 7.6    
HD140283 FeI  5133.69 4.18  0.36 14.7   
HD140283 FeI  5194.94 1.56 -2.09 23.6   
HD140283 FeI  5198.71 2.22 -2.13 5.6    
HD140283 FeI  5202.34 2.18 -1.84 12.4   
HD140283 FeI  5215.18 3.27 -0.86 8.7    
HD140283 FeI  5216.27 1.61 -2.15 19.7   
HD140283 FeI  5217.39 3.21 -1.07 5.1    
HD140283 FeI  5226.86 3.04 -0.55 19.5   
HD140283 FeI  5227.19 1.56 -1.23 66.1   
HD140283 FeI  5242.49 3.63 -0.97 3.5    
HD140283 FeI  5263.31 3.27 -0.87 8.5    
HD140283 FeI  5273.16 3.29 -1.01 4.7    
HD140283 FeI  5283.62 3.24 -0.45 20.6   
HD140283 FeI  5302.30 3.28 -0.73 10.1   
HD140283 FeI  5307.36 1.61 -2.99 5.2    
HD140283 FeI  5393.17 3.24 -0.72 12.0   
HD140283 FeI  5476.56 4.10 -0.28 4.0    
HD140283 FeI  5569.62 3.42 -0.52 13.0   
HD140283 FeI  5572.84 3.40 -0.28 19.4   
HD140283 FeI  5586.76 3.37 -0.11 27.9   
HD140283 FeI  5615.64 3.33  0.04 33.7   
HD140283 FeI  5624.54 3.42 -0.76 6.9    
HD140283 FeI  5658.82 3.40 -0.76 7.9    
HD140283 FeI  5662.52 4.18 -0.41 2.3    
HD140283 FeI  5701.55 2.56 -2.22 2.1    
HD140283 FeI  6065.48 2.61 -1.53 9.4    
HD140283 FeI  6219.28 2.20 -2.43 4.1    
HD140283 FeI  6246.32 3.60 -0.77 5.6    
HD140283 FeI  6252.56 2.40 -1.69 10.7   
HD140283 FeI  6265.13 2.18 -2.55 3.1    
HD140283 FeI  6301.50 3.65 -0.71 7.0    
HD140283 FeI  6335.33 2.20 -2.18 5.0    
HD140283 FeI  6336.82 3.69 -0.85 3.7    
HD140283 FeI  6393.60 2.43 -1.58 13.7   
HD140283 FeI  6400.00 3.60 -0.27 13.9   
HD140283 FeI  6411.65 3.65 -0.59 6.0    
HD140283 FeI  6421.35 2.28 -2.03 7.5    
HD140283 FeI  6430.85 2.18 -2.01 10.2   
HD140283 FeI  6546.24 2.76 -1.54 4.5    
HD140283 FeI  6592.91 2.73 -1.47 8.9    
HD140283 FeI  6677.99 2.69 -1.42 10.8   
HD140283 FeII 4178.86 2.58 -2.51 19.1   
HD140283 FeII 4233.17 2.58 -1.97 42.0   
HD140283 FeII 4491.40 2.86 -2.71 7.2    
HD140283 FeII 4515.34 2.84 -2.60 12.6   
HD140283 FeII 4522.63 2.84 -2.25 23.9   
HD140283 FeII 4555.89 2.83 -2.40 16.2   
HD140283 FeII 4576.34 2.84 -2.95 5.3    
HD140283 FeII 4582.84 2.84 -3.18 2.6    
HD140283 FeII 4583.84 2.81 -1.93 38.5   
HD140283 FeII 4620.52 2.83 -3.21 1.8    
HD140283 FeII 4629.34 2.81 -2.34 16.3   
HD140283 FeII 4923.93 2.89 -1.26 59.1   
HD140283 FeII 5197.58 3.23 -2.22 10.3   
HD140283 FeII 5276.00 3.20 -2.01 15.4   
HD160617 FeI  4404.75 1.56 -0.14 133.7  
HD160617 FeI  4415.12 1.61 -0.61 99.9   
HD160617 FeI  4430.61 2.22 -1.66 30.8   
HD160617 FeI  4442.34 2.20 -1.25 51.7   
HD160617 FeI  4447.72 2.22 -1.34 46.2   
HD160617 FeI  4459.12 2.18 -1.28 62.0   
HD160617 FeI  4484.22 3.60 -0.64 16.2   
HD160617 FeI  4494.56 2.20 -1.14 56.1   
HD160617 FeI  4517.52 3.07 -1.86 5.1    
HD160617 FeI  4531.15 1.49 -2.15 40.9   
HD160617 FeI  4587.13 3.57 -1.74 2.9    
HD160617 FeI  4592.65 1.56 -2.45 27.9   
HD160617 FeI  4602.00 1.61 -3.15 5.5    
HD160617 FeI  4602.94 1.49 -2.22 39.6   
HD160617 FeI  4607.65 3.27 -1.33 8.4    
HD160617 FeI  4619.29 3.60 -1.06 9.3    
HD160617 FeI  4625.05 3.24 -1.27 11.2   
HD160617 FeI  4637.50 3.28 -1.29 8.5    
HD160617 FeI  4668.13 3.27 -1.08 15.4   
HD160617 FeI  4678.85 3.60 -0.68 20.7   
HD160617 FeI  4707.27 3.24 -0.96 21.4   
HD160617 FeI  4733.59 1.49 -2.99 11.1   
HD160617 FeI  4736.77 3.21 -0.67 36.0   
HD160617 FeI  4745.80 3.65 -1.25 6.0    
HD160617 FeI  4788.76 3.24 -1.76 3.9    
HD160617 FeI  4802.88 3.64 -1.51 2.1    
HD160617 FeI  4839.55 3.27 -1.82 3.1    
HD160617 FeI  4871.32 2.87 -0.34 58.6   
HD160617 FeI  4882.14 3.42 -1.48 5.8    
HD160617 FeI  4885.43 3.88 -0.97 5.7    
HD160617 FeI  4890.76 2.88 -0.38 59.4   
HD160617 FeI  4903.31 2.88 -0.89 35.4   
HD160617 FeI  4924.77 2.28 -2.11 12.8   
HD160617 FeI  4946.39 3.37 -1.11 13.7   
HD160617 FeI  4950.11 3.42 -1.50 4.2    
HD160617 FeI  4966.09 3.33 -0.79 23.4   
HD160617 FeI  4985.25 3.93 -0.44 14.7   
HD160617 FeI  5001.86 3.88 -0.01 29.9   
HD160617 FeI  5002.79 3.40 -1.46 4.8    
HD160617 FeI  5005.71 3.88 -0.12 28.2   
HD160617 FeI  5014.94 3.94 -0.18 22.1   
HD160617 FeI  5022.24 3.98 -0.33 14.2   
HD160617 FeI  5028.13 3.57 -1.02 5.2    
HD160617 FeI  5039.25 3.37 -1.52 6.1    
HD160617 FeI  5044.21 2.85 -2.02 5.9    
HD160617 FeI  5048.44 3.96 -1.00 4.3    
HD160617 FeI  5049.82 2.28 -1.35 41.2   
HD160617 FeI  5079.22 2.20 -2.07 18.6   
HD160617 FeI  5133.69 4.18  0.36 34.8   
HD160617 FeI  5194.94 1.56 -2.09 43.4   
HD160617 FeI  5198.71 2.22 -2.13 16.3   
HD160617 FeI  5202.34 2.18 -1.84 32.4   
HD160617 FeI  5215.18 3.27 -0.86 21.6   
HD160617 FeI  5216.27 1.61 -2.15 39.1   
HD160617 FeI  5217.39 3.21 -1.07 16.4   
HD160617 FeI  5226.86 3.04 -0.55 47.0   
HD160617 FeI  5227.19 1.56 -1.23 85.7   
HD160617 FeI  5242.49 3.63 -0.97 11.0   
HD160617 FeI  5253.46 3.28 -1.58 4.3    
HD160617 FeI  5263.31 3.27 -0.87 22.2   
HD160617 FeI  5302.30 3.28 -0.73 26.6   
HD160617 FeI  5307.36 1.61 -2.99 8.7    
HD160617 FeI  5324.18 3.21 -0.11 59.1   
HD160617 FeI  5328.53 1.56 -1.85 54.7   
HD160617 FeI  5332.90 1.56 -2.78 11.6   
HD160617 FeI  5339.93 3.27 -0.63 30.8   
HD160617 FeI  5341.02 1.61 -1.95 49.4   
HD160617 FeI  5393.17 3.24 -0.72 29.9   
HD160617 FeI  5473.90 4.15 -0.72 5.9    
HD160617 FeI  5476.56 4.10 -0.28 16.2   
HD160617 FeI  5554.90 4.55 -0.27 6.7    
HD160617 FeI  5563.60 4.19 -0.75 5.5    
HD160617 FeI  5569.62 3.42 -0.52 30.4   
HD160617 FeI  5586.76 3.37 -0.11 49.3   
HD160617 FeI  5638.26 4.22 -0.72 4.8    
HD160617 FeI  5686.53 4.55 -0.45 5.6    
HD160617 FeI  5753.12 4.26 -0.62 6.6    
HD160617 FeI  5775.08 4.22 -1.08 2.6    
HD160617 FeI  6008.56 3.88 -0.98 5.4    
HD160617 FeI  6027.05 4.08 -1.09 3.6    
HD160617 FeI  6056.00 4.73 -0.32 4.1    
HD160617 FeI  6065.48 2.61 -1.53 25.3   
HD160617 FeI  6173.34 2.22 -2.88 3.3    
HD160617 FeI  6219.28 2.20 -2.43 9.2    
HD160617 FeI  6232.64 3.65 -1.24 4.0    
HD160617 FeI  6246.32 3.60 -0.77 16.0   
HD160617 FeI  6252.56 2.40 -1.69 26.7   
HD160617 FeI  6265.13 2.18 -2.55 8.3    
HD160617 FeI  6297.79 2.22 -2.74 5.4    
HD160617 FeI  6335.33 2.20 -2.18 13.7   
HD160617 FeI  6336.82 3.69 -0.85 12.6   
HD160617 FeI  6393.60 2.43 -1.58 33.0   
HD160617 FeI  6400.00 3.60 -0.27 35.2   
HD160617 FeI  6408.02 3.69 -0.99 7.5    
HD160617 FeI  6411.65 3.65 -0.59 19.5   
HD160617 FeI  6592.91 2.73 -1.47 20.2   
HD160617 FeI  6593.87 2.43 -2.42 6.0    
HD160617 FeII 4491.40 2.86 -2.71 19.2   
HD160617 FeII 4515.34 2.84 -2.60 30.8   
HD160617 FeII 4555.89 2.83 -2.40 38.2   
HD160617 FeII 4576.34 2.84 -2.95 14.2   
HD160617 FeII 4582.84 2.84 -3.18 10.6   
HD160617 FeII 4583.84 2.81 -1.93 61.2   
HD160617 FeII 4620.52 2.83 -3.21 7.9    
HD160617 FeII 4629.34 2.81 -2.34 37.8   
HD160617 FeII 4923.93 2.89 -1.26 80.6   
HD160617 FeII 5197.58 3.23 -2.22 28.7   
HD160617 FeII 5264.81 3.23 -3.13 5.1    
HD160617 FeII 5276.00 3.20 -2.01 38.9   

